Multi-class Hierarchical Question Classification for Multiple Choice Science Exams

Prior work has demonstrated that question classification (QC), recognizing the problem domain of a question, can help answer it more accurately. However, developing strong QC algorithms has been hindered by the limited size and complexity of annotated data available. To address this, we present the largest challenge dataset for QC, containing 7,787 science exam questions paired with detailed classification labels from a fine-grained hierarchical taxonomy of 406 problem domains. We then show that a BERT-based model trained on this dataset achieves a large (+0.12 MAP) gain compared with previous methods, while also achieving state-of-the-art performance on benchmark open-domain and biomedical QC datasets. Finally, we show that using this model's predictions of question topic significantly improves the accuracy of a question answering system by +1.7% P@1, with substantial future gains possible as QC performance improves.

==> plots/noise-random.py <==
# To run with python:
#
# https://plot.ly/python/getting-started/
# pip install plotly
#
# To convert from SVG to PDF:
# inkscape -D -z --file=plot_image.svg --export-pdf=plot_image.pdf
#



import plotly
import plotly.graph_objs as go
#import plotly.io.write_image as pio
import numpy as np

from plotly.offline import plot
import plotly.graph_objs as go

x = [0.05, 0.10, 0.20, 0.30, 0.40]
y_gold = [60.24, 60.24, 60.24, 60.24, 60.24, 60.24]
y_noise = [58.91, 56.18, 54.63, 51.54, 49.99]
y_baseline = [45.70, 45.70, 45.70, 45.70, 45.70]

axesLabelFontSize = 30
tickFontSize = 26
legendFontSize = 24
lineWidth = 4
markerSize = 14

layout = go.Layout(
    paper_bgcolor='rgb(255,255,255)',
    plot_bgcolor='rgb(255,255,255)',
    xaxis=dict(
        title='Proportion of Noisy QC Labels',
        titlefont=dict(
            family='Arial, sans-serif',
            size=axesLabelFontSize,
            color='rgb(82, 82, 82)'
        ),
        gridcolor='rgb(230, 230, 230)',
        range=[0.04,0.41],
        showgrid=True,
        showline=False,
        showticklabels=True,
        tickcolor='rgb(230, 230, 230)',
        ticks='outside',
        tickfont=dict(
            family='Arial',
            size=tickFontSize,
            color='rgb(82, 82, 82)',
        ),
        zeroline=False
    ),
    yaxis=dict(
        title='QA Performance (Precision@1)',
        titlefont=dict(
            family='Arial, sans-serif',
            size=axesLabelFontSize,
            color='rgb(82, 82, 82)'
        ),
        gridcolor='rgb(230, 230, 230)',
        range=[44.9,61.1],
        showgrid=True,
        showline=False,
        showticklabels=True,
        tickcolor='rgb(230, 230, 230)',
        ticks='outside',
        tickfont=dict(
            family='Arial',
            size=tickFontSize,
            color='rgb(82, 82, 82)',
        ),
        zeroline=False
    ),
    legend=dict(
        x=0.50,
        y=0.90,
        traceorder='normal',
        font=dict(
            family='sans-serif',
            size=legendFontSize,
            color='rgb(82, 82, 82)'
        ),
        bgcolor='#FFFFFF',
        bordercolor='#000000',
        borderwidth=2
    ),
)

# Annotation

# annotations = []
# numDataPoints = 6
# annotationX = 0.90
# offsetY = 0.20
# annotations.append(dict(xref='paper', x=annotationX, y=y_gold[numDataPoints-1] + offsetY,
#                                    xanchor='left', yanchor='bottom',
#                                    text='{}%'.format(y_gold[numDataPoints-1]),
#                                    font=dict(family='Arial',
#                                    size=tickFontSize),
#                                    showarrow=False))
#
# annotations.append(dict(xref='paper', x=annotationX, y=y_predq[numDataPoints-1] + offsetY,
#                                    xanchor='left', yanchor='bottom',
#                                    text='{}%'.format(y_predq[numDataPoints-1]),
#                                    font=dict(family='Arial',
#                                    size=tickFontSize),
#                                    showarrow=False))
#
# annotations.append(dict(xref='paper', x=annotationX, y=y_baseline[numDataPoints-1] + offsetY,
#                                    xanchor='left', yanchor='bottom',
#                                    text='{}%'.format(y_baseline[numDataPoints-1]),
#                                    font=dict(family='Arial',
#                                    size=tickFontSize),
#                                    showarrow=False))

#layout['annotations'] = annotations

# Generate figure
fig = go.Figure(layout=layout)
fig.add_scatter(x=x,
                y=y_gold,
                name="Gold Labels",
                #mode='markers',
                line=dict(width=lineWidth, dash = 'dot'),
                marker={'size': 0,
                        #'color': colors,
                        'opacity': 1.0,
                        'colorscale': 'Viridis'
                       });

# fig.add_scatter(x=x,
#                 y=y_predqa,
#                 name="Predicted Labels (Q+A)",
#                 #mode='markers',
#                 line=dict(width=lineWidth),
#                 marker={'size': markerSize,
#                         #'color': colors,
#                         'opacity': 1.0,
#                         'colorscale': 'Viridis'
#                        });

fig.add_scatter(x=x,
                y=y_noise,
                name="Noisy Gold Labels",
                #mode='markers',
                line=dict(width=lineWidth),
                marker={'size': markerSize,
                        #'color': colors,
                        'opacity': 1.0,
                        'colorscale': 'Viridis'
                       });


fig.add_scatter(x=x,
                y=y_baseline,
                name="Baseline (No QC labels)",
                line=dict(width=lineWidth, dash = 'dot'),
                #mode='markers',
                marker={'size': 0,
                        #'color': colors,
                        'opacity': 1.0,
                        'colorscale': 'Viridis'
                       });




#plot([go.Scatter(x=[1, 2, 3], y=[3, 2, 6])], filename='my-graph.html')
# We can also download an image of the plot by setting the image parameter
# to the image format we want
#plot([go.Scatter(x=[1, 2, 3], y=[3, 2, 6])], filename='my-graph.html', image = 'svg')

#plot(fig)
plot(fig, filename='my-graph.html', image = 'svg')




==> plots/qaqc1.py <==
# To run with python:
#
# https://plot.ly/python/getting-started/
# pip install plotly
#
# To convert from SVG to PDF:
# inkscape -D -z --file=plot_image.svg --export-pdf=plot_image.pdf
#



import plotly
import plotly.graph_objs as go
#import plotly.io.write_image as pio
import numpy as np

from plotly.offline import plot
import plotly.graph_objs as go

x = ["L1", "L2", "L3", "L4", "L5", "L6"]
y_gold = [48.13, 50.42, 50.84, 55.65, 56.39, 57.6]
y_predqa = [49.24, 49.20, 47.82, 49.93, 47.28, 49.1]
y_predq = [49.21, 49.22, 49.84, 49.38, 49.28, 49.3]
y_baseline = [47.60, 47.60, 47.60, 47.60, 47.60, 47.6]

axesLabelFontSize = 30
tickFontSize = 26
legendFontSize = 24
lineWidth = 4
markerSize = 14

layout = go.Layout(
    paper_bgcolor='rgb(255,255,255)',
    plot_bgcolor='rgb(255,255,255)',
    xaxis=dict(
        title='QC Label Specificity',
        titlefont=dict(
            family='Arial, sans-serif',
            size=axesLabelFontSize,
            color='rgb(82, 82, 82)'
        ),
        gridcolor='rgb(230, 230, 230)',
        range=[-0.05,5.05],
        showgrid=True,
        showline=False,
        showticklabels=True,
        tickcolor='rgb(230, 230, 230)',
        ticks='outside',
        tickfont=dict(
            family='Arial',
            size=tickFontSize,
            color='rgb(82, 82, 82)',
        ),
        zeroline=False
    ),
    yaxis=dict(
        title='QA Performance (Precision@1)',
        titlefont=dict(
            family='Arial, sans-serif',
            size=axesLabelFontSize,
            color='rgb(82, 82, 82)'
        ),
        gridcolor='rgb(230, 230, 230)',
        range=[45.9,60.1],
        showgrid=True,
        showline=False,
        showticklabels=True,
        tickcolor='rgb(230, 230, 230)',
        ticks='outside',
        tickfont=dict(
            family='Arial',
            size=tickFontSize,
            color='rgb(82, 82, 82)',
        ),
        zeroline=False
    ),
    legend=dict(
        x=0.10,
        y=0.90,
        traceorder='normal',
        font=dict(
            family='sans-serif',
            size=legendFontSize,
            color='rgb(82, 82, 82)'
        ),
        bgcolor='#FFFFFF',
        bordercolor='#000000',
        borderwidth=2
    ),
)

# Annotation
annotations = []
numDataPoints = 6
annotationX = 0.90
offsetY = 0.20
annotations.append(dict(xref='paper', x=annotationX, y=y_gold[numDataPoints-1] + offsetY,
                                   xanchor='left', yanchor='bottom',
                                   text='{}%'.format(y_gold[numDataPoints-1]),
                                   font=dict(family='Arial',
                                   size=tickFontSize),
                                   showarrow=False))

annotations.append(dict(xref='paper', x=annotationX, y=y_predq[numDataPoints-1] + offsetY,
                                   xanchor='left', yanchor='bottom',
                                   text='{}%'.format(y_predq[numDataPoints-1]),
                                   font=dict(family='Arial',
                                   size=tickFontSize),
                                   showarrow=False))

annotations.append(dict(xref='paper', x=annotationX, y=y_baseline[numDataPoints-1] + offsetY,
                                   xanchor='left', yanchor='bottom',
                                   text='{}%'.format(y_baseline[numDataPoints-1]),
                                   font=dict(family='Arial',
                                   size=tickFontSize),
                                   showarrow=False))

# annotations.append(dict(xref='paper', x=4, y=55,
#                                   xanchor='left', yanchor='middle',
#                                   text='TEXT',
#                                   font=dict(family='Arial',
#                                             size=16),
#                                   showarrow=False))
layout['annotations'] = annotations

# Generate figure
fig = go.Figure(layout=layout)
fig.add_scatter(x=x,
                y=y_gold,
                name="Gold Labels",
                #mode='markers',
                line=dict(width=lineWidth),
                marker={'size': markerSize,
                        #'color': colors,
                        'opacity': 1.0,
                        'colorscale': 'Viridis'
                       });

# fig.add_scatter(x=x,
#                 y=y_predqa,
#                 name="Predicted Labels (Q+A)",
#                 #mode='markers',
#                 line=dict(width=lineWidth),
#                 marker={'size': markerSize,
#                         #'color': colors,
#                         'opacity': 1.0,
#                         'colorscale': 'Viridis'
#                        });

fig.add_scatter(x=x,
                y=y_predq,
                name="Predicted Labels (Q)",
                #mode='markers',
                line=dict(width=lineWidth),
                marker={'size': markerSize,
                        #'color': colors,
                        'opacity': 1.0,
                        'colorscale': 'Viridis'
                       });


fig.add_scatter(x=x,
                y=y_baseline,
                name="Baseline (No QC labels)",
                line=dict(width=lineWidth, dash = 'dot'),
                #mode='markers',
                marker={'size': 0,
                        #'color': colors,
                        'opacity': 1.0,
                        'colorscale': 'Viridis'
                       });




#plot([go.Scatter(x=[1, 2, 3], y=[3, 2, 6])], filename='my-graph.html')
# We can also download an image of the plot by setting the image parameter
# to the image format we want
#plot([go.Scatter(x=[1, 2, 3], y=[3, 2, 6])], filename='my-graph.html', image = 'svg')

plot(fig)
#plot(fig, filename='my-graph.html', image = 'svg')




==> plots/qaqc2.py <==
# To run with python:
#
# https://plot.ly/python/getting-started/
# pip install plotly
#
# To convert from SVG to PDF:
# inkscape -D -z --file=plot_image.svg --export-pdf=plot_image.pdf
#



import plotly
import plotly.graph_objs as go
#import plotly.io.write_image as pio
import numpy as np

from plotly.offline import plot
import plotly.graph_objs as go

x = ["L1", "L2", "L3", "L4", "L5", "L6"]
y_gold = [48.13, 50.42, 50.84, 55.65, 56.39, 57.6]
y_predqa = [49.24, 49.20, 47.82, 49.93, 47.28, 49.1]
y_predq = [49.21, 49.22, 49.84, 49.38, 49.28, 49.3]
y_baseline = [47.60, 47.60, 47.60, 47.60, 47.60, 47.6]

axesLabelFontSize = 30
tickFontSize = 26
legendFontSize = 24
lineWidth = 4
markerSize = 14

layout = go.Layout(
    paper_bgcolor='rgb(255,255,255)',
    plot_bgcolor='rgb(255,255,255)',
    xaxis=dict(
        title='QC Label Specificity',
        titlefont=dict(
            family='Arial, sans-serif',
            size=axesLabelFontSize,
            color='rgb(82, 82, 82)'
        ),
        gridcolor='rgb(230, 230, 230)',
        range=[-0.05,5.05],
        showgrid=True,
        showline=False,
        showticklabels=True,
        tickcolor='rgb(230, 230, 230)',
        ticks='outside',
        tickfont=dict(
            family='Arial',
            size=tickFontSize,
            color='rgb(82, 82, 82)',
        ),
        zeroline=False
    ),
    yaxis=dict(
        title='QA Performance (Precision@1)',
        titlefont=dict(
            family='Arial, sans-serif',
            size=axesLabelFontSize,
            color='rgb(82, 82, 82)'
        ),
        gridcolor='rgb(230, 230, 230)',
        range=[45.9,60.1],
        showgrid=True,
        showline=False,
        showticklabels=True,
        tickcolor='rgb(230, 230, 230)',
        ticks='outside',
        tickfont=dict(
            family='Arial',
            size=tickFontSize,
            color='rgb(82, 82, 82)',
        ),
        zeroline=False
    ),
    legend=dict(
        x=0.035,
        y=0.95,
        traceorder='normal',
        font=dict(
            family='sans-serif',
            size=legendFontSize,
            color='rgb(82, 82, 82)'
        ),
        bgcolor='#FFFFFF',
        bordercolor='#000000',
        borderwidth=2
    ),
)

# Annotation
annotations = []
numDataPoints = 6
annotationX = 0.90
offsetY = 0.20
annotations.append(dict(xref='paper', x=annotationX, y=y_gold[numDataPoints-1] + offsetY,
                                   xanchor='left', yanchor='bottom',
                                   text='{}%'.format(y_gold[numDataPoints-1]),
                                   font=dict(family='Arial',
                                   size=tickFontSize),
                                   showarrow=False))

annotations.append(dict(xref='paper', x=annotationX, y=y_predq[numDataPoints-1] + offsetY,
                                   xanchor='left', yanchor='bottom',
                                   text='{}%'.format(y_predq[numDataPoints-1]),
                                   font=dict(family='Arial',
                                   size=tickFontSize),
                                   showarrow=False))

annotations.append(dict(xref='paper', x=annotationX, y=y_baseline[numDataPoints-1] + offsetY,
                                   xanchor='left', yanchor='bottom',
                                   text='{}%'.format(y_baseline[numDataPoints-1]),
                                   font=dict(family='Arial',
                                   size=tickFontSize),
                                   showarrow=False))

annotations.append(dict(xref='paper', x=4, y=55,
				xanchor='left', yanchor='middle',
                                text='TEXT',
                                font=dict(family='Arial',
				size=16),
                                showarrow=False))
layout['annotations'] = annotations

# Generate figure
fig = go.Figure(layout=layout)
fig.add_scatter(x=x,
                y=y_gold,
                name="Gold Labels",
                #mode='markers',
                line=dict(width=lineWidth),
                marker={'size': markerSize,
                        #'color': colors,
                        'opacity': 1.0,
                        'colorscale': 'Viridis'
                       });

fig.add_scatter(x=x,
                y=y_predq,
                name="Predicted Labels (Q)",
                #mode='markers',
                line=dict(width=lineWidth, color = 'rgba(44, 160, 44, 1.0)'),                
                marker={'size': markerSize,
                        #'color': colors,
                        'opacity': 1.0,
                        'colorscale': 'Viridis'
                       });

fig.add_scatter(x=x,
                y=y_predqa,
                name="Predicted Labels (Q+A)",
                #mode='markers',
                line=dict(width=lineWidth, dash = 'dot', color = 'rgba(255, 127, 14, 1.0)'),
                marker={'size': markerSize,
                        #'color': colors,
                        'opacity': 1.0,
                        'colorscale': 'Viridis'
                       });

fig.add_scatter(x=x,
                y=y_baseline,
                name="Baseline (No QC labels)",
                line=dict(width=lineWidth, dash = 'dot'),
                #mode='markers',
                marker={'size': 0,
                        #'color': colors,
                        'opacity': 1.0,
                        'colorscale': 'Viridis'
                       });




#plot([go.Scatter(x=[1, 2, 3], y=[3, 2, 6])], filename='my-graph.html')
# We can also download an image of the plot by setting the image parameter
# to the image format we want
#plot([go.Scatter(x=[1, 2, 3], y=[3, 2, 6])], filename='my-graph.html', image = 'svg')

#plot(fig)
plot(fig, filename='my-graph.html', image = 'svg')



